A User's Guide to $\texttt{KSig}$: GPU-Accelerated Computation of the Signature Kernel

The signature kernel is a positive definite kernel for sequential and temporal data that has become increasingly popular in machine learning applications due to powerful theoretical guarantees, strong empirical performance, and recently introduced various scalable variations. In this chapter, we give a short introduction to $\texttt{KSig}$, a $\texttt{Scikit-Learn}$ compatible Python package that implements various GPU-accelerated algorithms for computing signature kernels, and performing downstream learning tasks. We also introduce a new algorithm based on tensor sketches which gives strong performance compared to existing algorithms. The package is available at https://github.com/tgcsaba/ksig.

==> code/app/projections/CountSketch_example.py <==
from ksig.projections import CountSketchRandomProjection

X = ... # (N, d1)
Y = ... # (N, d2)

W = ... # (N, d1)
Z = ... # (N, d1)

n_components = 100
P1 = CountSketchRandomProjection(n_components=n_components)
P2 = CountSketchRandomProjection(n_components=n_components)

P1.fit(X)
PX = P1(X) # (N, n_components)
PW = P1(W) # (N, n_components)

P2.fit(PX, Y)
PXY = P2(PX, Y) # (N, n_components)
PWZ = P2(PW, Z) # (N, n_components)


==> code/main/initialisation.py <==
import numpy as np
import ksig

# Dimension of sequence elements
d = 5

# Generate X, Y
Nx, Lx = 10, 50
# Brownian Motion
X = np.random.randn(Nx, Lx, d)
X = cp.cumsum(X, axis=1) / cp.sqrt(Lx)

Ny, Ly = 8, 20
Y = np.random.randn(Ny, Ly, d)
Y = cp.cumsum(Y, axis=1) / cp.sqrt(Ly)
